The Rafita asteroid family

The Rafita asteroid family is an S-type group located in the middle main belt, on the right side of the 3J:-1A mean-motion resonance. The proximity of this resonance to the family left side in semi-major axis caused many former family members to be lost. As a consequence, the family shape in the $(a,1/D)$ domain is quite asymmetrical, with a preponderance of objects on the right side of the distribution. The Rafita family is also characterized by a leptokurtic distribution in inclination, which allows the use of methods of family age estimation recently introduced for other leptokurtic families such as Astrid, Hansa, Gallia, and Barcelona. In this work we propose a new method based on the behavior of an asymmetry coefficient function of the distribution in the $(a,1/D)$ plane to date incomplete asteroid families such as Rafita. By monitoring the time behavior of this coefficient for asteroids simulating the initial conditions at the time of the family formation, we were able to estimate that the Rafita family should have an age of $490\pm200$ Myr, in good agreement with results from independent methods such as Monte Carlo simulations of Yarkovsky and Yorp dynamical induced evolution and the time behaviour of the kurtosis of the $\sin{(i)}$ distribution. Asteroids from the Rafita family can reach orbits similar to 8\% of the currently known near Earth objects. $\simeq$1\% of the simulated objects are present in NEO-space during the final 10 Myr of the simulation, and thus would be comparable to objects in the present-day NEO population.

==> 00_clean.sh <==
#! /bin/bash
# !==============================================================================!
# !==============================================================================!
# ! Safwan ALJBAAE :  2011                                                       !
# ! 	Bureau:105                                                               !
# ! 	SYRTE - Bâtiment A                                                       !
# ! 	Observatoire de Paris                                                    !
# ! 	61, Avenue de l'Observatoire                                             !
# ! 	75014 PARIS (France)                                                     !
# !==============================================================================!


for x in *.nav *.out *.snm *~* *.dvi *.backup *.toc *.aux *log *.bbl *.blg *.exe *.o *.ps *.spl
do
   echo " " > $x; rm -f $x
done

